Atkin and Swinnerton-Dyer congruences for meromorphic modular forms

In the 1970's, Atkin and Swinnerton-Dyer conjectured that Fourier coefficients of holomorphic modular cusp forms on noncongruence subgroups of $\text{SL}_2(\mathbb{Z})$ satisfy certain $p$-adic recurrence relations which are analogous to Hecke's recurrence relations for congrunece subgroups. In 1985, this was proven in seminal work of Scholl and it was recently extended to weakly holomorphic modular forms by Kazalicki and Scholl. We show that Atkin and Swinnerton-Dyer type congruences extend to the setting of meromorphic modular forms and that the $p$-adic recurrence relations arise from Scholl's congruences in addition to a contribution of fibers of universal elliptic curves at the poles. Moreover, when the poles are located at CM points, we exploit the CM structure to reduce these $p$-adic recurrence relations to $2$-term relations and we give explicit examples. Using this framework, we partially prove conjectures that certain meromorphic modular forms are magnetic.

==> anc/deRhamDiagonalization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5be11919-4372-45fd-bad2-f5c288afabde",
   "metadata": {},
   "outputs": [],
   "source": [
    "######################################################################\n",
    "from sage.schemes.elliptic_curves.hom_scalar import EllipticCurveHom_scalar\n",
    "from sage.schemes.elliptic_curves.isogeny_small_degree import isogenies_prime_degree\n",
    "from sage.rings.number_field.number_field_morphisms import EmbeddedNumberFieldMorphism\n",
    "######################################################################\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "#\n",
    "########################################################################\n",
    "#  ____         ____  _                                        \n",
    "# |  _ \\  ___  |  _ \\| |__   __ _ _ __ ___                     \n",
    "# | | | |/ _ \\ | |_) | '_ \\ / _` | '_ ` _ \\                    \n",
    "# | |_| |  __/ |  _ <| | | | (_| | | | | | |                   \n",
    "# |____/ \\___| |_| \\_\\_| |_|\\__,_|_|_|_| |_| _   _             \n",
    "#  / ___|___  _ __ ___  _ __  _   _| |_ __ _| |_(_) ___  _ __  \n",
    "# | |   / _ \\| '_ ` _ \\| '_ \\| | | | __/ _` | __| |/ _ \\| '_ \\ \n",
    "# | |__| (_) | | | | | | |_) | |_| | || (_| | |_| | (_) | | | |\n",
    "#  \\____\\___/|_| |_| |_| .__/ \\__,_|\\__\\__,_|\\__|_|\\___/|_| |_|\n",
    "#                      |_|                                     \n",
    "########################################################################\n",
    "def makeDiscriminantFundamental(D):\n",
    "    x = polygen(ZZ,'x')\n",
    "    K.<a>=NumberField(x^2-D)\n",
    "    return K.discriminant()\n",
    "def findGenerator(D): #finds generator pi of order with discriminant D.\n",
    "    DD = makeDiscriminantFundamental(D)\n",
    "    x = polygen(ZZ, 'x')\n",
    "    K.<a> = NumberField(x^2-DD)\n",
    "    f = int(sqrt(D/DD))\n",
    "    alpha = K.order_of_conductor(f).gens()[1]\n",
    "    return alpha, K\n",
    "def findIsogenyPrime(E): #returns a prime which is the degree of some CM-isogeny of E, whose eigenvalue of dx/y is not real.\n",
    "    if not E.has_cm():\n",
    "        return None\n",
    "    else:\n",
    "        D = E.cm_discriminant()\n",
    "        alpha, K = findGenerator(D)\n",
    "        a = 0\n",
    "        b = 0\n",
    "        while True:\n",
    "            for b in range(0,a+1):\n",
    "                p = (a+b*alpha).norm()\n",
    "                if p>2 and p.is_prime():\n",
    "                    return (p, a+b*alpha, K)\n",
    "            a += 1\n",
    "def CMExtend(E,F,p): #Extends E/F to a base field L over which E has an isogeny of degree p.\n",
    "    R.<x> = PolynomialRing(F)\n",
    "    f = x^2 - E.cm_discriminant()\n",
    "    L.<b> = F.extension(f)\n",
    "    E = E.base_extend(L)\n",
    "    return (E,L)\n",
    "def CMIsogeny(E,F): #Returns a CM Isogeny/L, phi:L->L (with CM, I mean that it is in End(E/L)\\Z)\n",
    "    p, omega, K = findIsogenyPrime(E)\n",
    "    E, L = CMExtend(E,F,p)\n",
    "    psis = isogenies_prime_degree(E,p)\n",
    "    phi = psis[0]\n",
    "    for psi in psis:\n",
    "        if psi.codomain().j_invariant() == E.j_invariant():\n",
    "            phi = psi\n",
    "            break\n",
    "    iota = phi.codomain().isomorphism_to(E)\n",
    "    phi = iota*phi\n",
    "    return (omega, K, phi,L)\n",
    "def weighingFactorNonHolomorphicDifferential(E,a2,F): #CM Info on xdx/y\n",
    "    omega, K, phi, L = CMIsogeny(E,F)\n",
    "    deg_ = phi.degree()\n",
    "    alpha_ = phi.scaling_factor()\n",
    "    return (omega, K, deg_/alpha_,L)\n",
    "def weighingFactorHolomorphicDifferential(E,a2,F): #CM Info on dx/y\n",
    "    omega, K, phi, L = CMIsogeny(E,F)\n",
    "    poly = list(phi.kernel_polynomial())\n",
    "    n = len(poly) - 1\n",
    "    alpha_ = phi.scaling_factor()\n",
    "    deg_ = phi.degree()\n",
    "    sum_ = (-1)*2*poly[-2]+a2/3*(deg_-1)\n",
    "    return (omega,K,deg_/alpha_*a2/3-1/alpha_*sum_-a2/3*alpha_,L,alpha_)\n",
    "def actionOnNonHolomorphic(E,a2,F):\n",
    "    omega, K, c1, L = weighingFactorNonHolomorphicDifferential(E,a2,F)\n",
    "    c2, alpha_ = weighingFactorHolomorphicDifferential(E,a2,F)[2],weighingFactorHolomorphicDifferential(E,a2,F)[-1]\n",
    "    str_ = \"Statement of CM: The action of CM\"\n",
    "    str_ += \" on xdx/y\"\n",
    "    print(str_)\n",
    "    str_ = \"\"\n",
    "    str_ += \"is given by (\" + str(c1) + \") xdx/y + (\" + str(c2) + \") dx/y\"\n",
    "    str_ += \" where b is given by \"\n",
    "    print(str_)\n",
    "    print(L)\n",
    "    str_ = \"\"\n",
    "    str_ += \"Furthermore, the action above on dx/y is given by \"\n",
    "    str_ += str(alpha_)\n",
    "    print(str_)\n",
    "def diagonalizeDeRham(E,a2,F):\n",
    "    omega, K, c1, L = weighingFactorNonHolomorphicDifferential(E,a2,F)\n",
    "    c2, alpha_ = weighingFactorHolomorphicDifferential(E,a2,F)[2],weighingFactorHolomorphicDifferential(E,a2,F)[-1]\n",
    "    str_ = \"The diagonalized deRham Cohomology is given by the basis elements \"\n",
    "    A = Matrix([[alpha_,c2],[0,c1]])\n",
    "    A_ = A.eigenvectors_right()\n",
    "    str_ += \"(\" + str(A_[0][1][0][0]) + \")*dx/y + (\" + str(A_[0][1][0][1]) + \")*xdx/y and \"\n",
    "    str_ += \"(\" + str(A_[1][1][0][0]) + \")*dx/y + (\" + str(A_[1][1][0][1]) + \")*xdx/y\"\n",
    "    print(str_)\n",
    "########################################################################\n",
    "#  ____         ____  _                                        \n",
    "# |  _ \\  ___  |  _ \\| |__   __ _ _ __ ___                     \n",
    "# | | | |/ _ \\ | |_) | '_ \\ / _` | '_ ` _ \\                    \n",
    "# | |_| |  __/ |  _ <| | | | (_| | | | | | |                   \n",
    "# |____/ \\___| |_| \\_\\_| |_|\\__,_|_|_|_| |_| _   _             \n",
    "#  / ___|___  _ __ ___  _ __  _   _| |_ __ _| |_(_) ___  _ __  \n",
    "# | |   / _ \\| '_ ` _ \\| '_ \\| | | | __/ _` | __| |/ _ \\| '_ \\ \n",
    "# | |__| (_) | | | | | | |_) | |_| | || (_| | |_| | (_) | | | |\n",
    "#  \\____\\___/|_| |_| |_| .__/ \\__,_|\\__\\__,_|\\__|_|\\___/|_| |_|\n",
    "#                      |_|                                     \n",
    "########################################################################"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "aa216e46-b0d5-4427-9f83-7f71b0ec3a2d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n",
      "The diagonalized deRham Cohomology is given by the basis elements (1)*dx/y + (0)*xdx/y and (1)*dx/y + (-48*c - 64)*xdx/y\n"
     ]
    }
   ],
   "source": [
    "#In order to use the above code, define your number field (or use QQ if that is where E is defined)\n",
    "#Define your elliptic curve E\n",
    "#In the function diagonalizeDeRham, the arguments are Elliptic Curve, a2 of elliptic curve, and the third arugment is the number field.\n",
    "F.<c> = NumberField(x^2-2)\n",
    "l0 = 1/2-3*c/8\n",
    "E = EllipticCurve([0,0,0,-(1+14*l0+l0^2)/48,(1-33*l0-33*l0^2+l0^3)/(216*4)])\n",
    "print(E.has_cm())\n",
    "diagonalizeDeRham(E,0,F)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4cb1c95f-b27b-4cf4-9573-91691fb18bec",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

